Novel single-layer vanadium sulphide phases

VS2 is a challenging material to prepare stoichiometrically in the bulk, and the single layer has not been successfully isolated before now. Here we report the first realization of single-layer VS2, which we have prepared epitaxially with high quality on Au(111) in the octahedral (1T) structure. We find that we can deplete the VS2 lattice of S by annealing in vacuum so as to create an entirely new two-dimensional compound that has no bulk analogue. The transition is reversible upon annealing in an H2S gas atmosphere. We report the structural properties of both the stoichiometric and S-depleted compounds on the basis of low-energy electron diffraction, X-ray photoelectron spectroscopy and diffraction, and scanning tunneling microscopy experiments.

==> anc/VS2_SuppMat_15.tex <==
%\documentclass[aps,prl,preprint,superscriptaddress]{revtex4}
%\documentclass[aps,prl,twocolumn,superscriptaddress]{revtex4}
%\documentclass[aps,prl,preprint,a4paper,groupedaddress]{revtex4}
%\documentclass[nature]{article}
%\documentclass[aps,prl,preprint,a4paper,superscriptaddress]{revtex4}
%\documentclass[aps,prl,preprint,letterpaper,superscriptaddress]{revtex4}
%\documentclass[aps,prl,preprint,a4paper,superscriptaddress]{revtex4}
%\documentclass[aps,prl,twocolumn,showpacs]{revtex4}
%\documentclass[aps,prl,twocolumn,groupedaddress]{revtex4}
\documentclass[12pt]{iopart}
%
% word count:
\usepackage{graphicx}
\usepackage{xcolor}
\usepackage{longtable}
\usepackage{tabularx}
%\newcommand{\mr}[1]{{\textcolor{green} {#1}}}
%\newcommand{\tw}[1]{{\textcolor{blue} {#1}}}
%\newcommand{\su}[1]{{\textcolor{magenta} {#1}}}

\newcommand{\hpr}[2]{\ensuremath{\langle #1| #2\rangle}}
\newcommand{\ket}[1]{\ensuremath{| #1 \rangle}}
\renewcommand{\thefigure}{S\arabic{figure}}
\newcommand{\MS}[1]{{\color{blue}#1}}
\newcommand{\fabian}[1]{{\textcolor{red} {#1}}}


\begin{document}

\title{Supplemental material:  Novel single-layer vanadium sulphide phases}
\author{Fabian Arnold$^{1}$, Raluca-Maria Stan$^{1}$, Sanjoy K. Mahatha$^{1}$, H. E. Lund$^{1}$, Davide Curcio$^{1}$, and Maciej Dendzik$^{1}$, Harsh Bana$^2$, Elisabetta Travaglia$^2$, Luca Bignardi$^3$, Paolo Lacovig$^3$, Daniel Lizzit$^3$, Zheshen Li$^{1}$, Marco Bianchi$^{1}$, Jill A. Miwa$^{1}$, Martin Bremholm$^4$, Silvano Lizzit$^3$, Philip Hofmann$^{1}$, and C. E. Sanders$^{1}$}
\address{$^1$Department of Physics and Astronomy, Interdisciplinary Nanoscience Center (iNANO), Aarhus University, 8000 Aarhus C, Denmark.}
\address{$^2$Department of Physics, University of Trieste, Via Valerio 2, 34127 Trieste, Italy.}
\address{$^3$Elettra - Sincrotrone Trieste S.C.p.A., AREA Science Park,
Strada Statale 14, km 163.5, 34149 Trieste, Italy.}
\address{$^4$Department of Chemistry, Aarhus University, 8000 Aarhus C, Denmark.}
\eads{\mailto{sanders.charlotte@phys.au.dk}}
\date{\today}

%%%%%%%%%%%%%%%%%%%%%%%%%

%\date{\today}
%\begin{abstract}
%
%\end{abstract}
%\pacs{73.22.-f,73.20.At,79.60.-i}

%\maketitle



\section{Related Sulphide Compounds}

Fig \ref{fig:OtherVS2} shows models of alternative V sulphide compounds reported previously in the literature.  We show only those compounds for which the V:S stoichiometric ratio is greater than 1:2.  None of these structures, aside from 1T-VS$_2$, matches the lattice parameters of the structures we observe.

Distorted 1T structures have been reported to occur in other transition metal dichalcogenides (\textit{e.g.,} \cite{Chhowalla:2013,Eda:2012,Brown:1966,Qin:1991}), and these distorted phases somewhat resemble the rectangular ``phase II'' that we see in the current study, with top S atoms arranged in buckled rows and metal atoms in one-dimensional zigzag chains.  However, the distorted phases previously observed do not involve a change in stoichiometry, as in the present study.  We also note that the lattice parameters observed in the present study are not consistent with, for example, the $\sqrt3a\times a$ reconstruction cited by \cite{Chhowalla:2013} or the $2a\times a$ reconstruction reported by \cite{Eda:2012} and \cite{Qin:1991}, as such structures would lead to a unit cell only approximately 60{\%} or 70{\%}, respectively, of the length of the unit cell we actually observe (\textit{i.e.,} 9.3(12)~\AA{}).

We note that a report in the older literature claimed observation of a bulk crystal with a hexagonal unit cell and a 2:3 V:S ratio---thus, the same stoichiometry as phase~II, but an entirely different crystal structure \cite{Hewston:1984}.  There have been, to our knowledge, no subsequent corroborating reports of that structure.

\begin{figure}
\centering
   \includegraphics{figure1.pdf}
   \caption{Top and side views of the atomic lattices of related bulk V sulphide compounds. The chemical composition, the crystal family, and the lattice constants are indicated in each panel. Yellow spheres represent S atoms and grey spheres, V atoms.  Unit cells are marked by red lines.  Sources: 1T-VS$_2$ \cite{Moutaabbid:2016}, V$_{5}$S$_8$ \cite{Moutaabbid:2016,JELLINEK:1974}, hexagonal V$_3$S$_4$ \cite{Bensch:1993str}, monoclinic V$_3$S$_4$ \cite{JELLINEK:1974}, V$_2$S$_2$ \cite{Wyckoff:1963}, V$_5$S$_4$ \cite{Groenvold:1969}.}
      \label{fig:OtherVS2}
\end{figure}

\section{X-ray Photoelectron Spectroscopy}
All components in the S~2p spectra in Fig.~4(a)--(c) of the main text are fitted with Doniach-\v{S}unji\'{c} (DS) functions \cite{Doniach:1970} and a Shirley background \cite{Janos:2006}.  For each spectrum, the Lorentzian width of the S~2p$_{3/2}$ components (\textit{i.e.,} red, orange, or green), is constrained to be the same, since the chemical environment is expected to have only a marginal influence on the core-hole lifetime.  The same is true for the S~2p$_{1/2}$ Lorentzian widths.  The Gaussian broadening of the red and orange components is constrained to be equal. The asymmetry factor $\alpha_{DS}$  of the DS function  depends mainly on the local density of states at the Fermi energy around the photoemitting species,  and  therefore $\alpha_{DS}$  was constrained to be the same for  corresponding spin-split components. No restriction on the intensity ratio between   spin-split components 2p$_{1/2}$ and 2p$_{3/2}$ was given. However, the observed intensity ratio of around 0.5 for corresponding spin-split components satisfies the multiplicity relationship. The spin-orbit splitting is constrained to be equal for all components.

V spectra were fit with three DS functions and a combined linear-Shirley background. Neither the relative heights nor the relative positions of the peaks were constrained.

\begin{table}[]
	\centering
	\caption{Fitting parameters for S peaks in Fig. 4(a)--(c) of the main text.}
	\label{FittingParametersSpeaks}
	\small
	\begin{tabular}{|l|l|l|l|l|}
		\hline
		peak				& fitting parameter 			& phase~I 	& phase~I$'$ 	&  phase~II  \\
		\hline
		background 		& offset [arb. units]			& 2.42(30) 	& 2.3636(75) 	& 2.492(23)   \\ 
						& Shirley parameter	 		& 340(5800)	& 180(180) 	& 0\\ 
		\hline
		
		green 2p$_{3/2}$ 	& lorentzian [eV]			& 0.161(10) 	& 0.195(10)	&  0.179(21)  \\
						& DS asymmetry 			& 0.12(59) 	& 0			&  0  \\
						& gaussian [eV] 			& 0.326(10) 	& 0.296(10) 	&  0.139(17)  \\
						& intensity [arb. units] 		& 18.3(2.9) 	& 12.38(98) 	&   6.17(46) \\
						& position [eV]				& 160.620(43) 	& 160.667(19) 	&  160.740(16)  \\
		\hline
		orange 2p$_{3/2}$ 	& lorentzian [eV]			& 0.161(67) 	& 0.195(82) 	&  0.18(10)  \\
						& DS asymmetry 			& 0.17(1.90) 	& 0.098(1.500)	&  0.057(1.100)   \\
						& gaussian [eV] 			& 0.288(91) 	&  0.296(89)	&  0.29(12)  \\
						& intensity [arb. units] 		& 5.1(8.6) 		& 4.9(3.4) 		&  7.5(5.7)  \\
						& position [eV]				& 161.04(13) 	& 161.08(17) 	&  161.04(13) \\
		\hline
		red 2p$_{3/2}$ 		& lorentzian [eV]			& 0.161(85) 	& 0.195(52) 	&  0.179(27)  \\
						& DS asymmetry 			& 0.11(1.88) 	& 0.16(28)  	& 0.18(16)   \\
						& gaussian [eV] 			& 0.29(11) 	&  0.296(79) 	&  0.292(28)  \\
						& intensity [arb. units] 		& 6.7(8.6)	 	& 9.3(9.2) 		&  15.6(7.0)  \\
						& position [eV]				& 161.34(12) 	& 161.362(60) 	&  161.373(49)  \\
		\hline
		green 2p$_{1/2}$ 	& lorentzian [eV]			& 0.161(55) 	& 0.195(41) 	& 0.179(76)   \\
						& DS asymmetry 			& 0.12(1.85) 	& 0 			&  0   \\
						& gaussian [eV] 			& 0.36(11) 	& 0.296(45) 	&  0.231(50) \\
						& intensity [arb. units] 		& 11(14.5) 	& 6.2(2.7) 		&  3.4(1.5)  \\
						& position [eV]				& 161.82(18) 	& 161.859(35) 	&  161.92(12)  \\
		\hline
			%& & &  &   \\ \hline
		orange 2p$_{1/2}$	& lorentzian [eV]			& 0.16(17) 	& 0.19(14) 	& 0.18(18)   \\
						& DS asymmetry 			& 0.17(4.00) 	& 0.098(1.600)	&  0.057(2.100)   \\
						& gaussian [eV] 			& 0.28(19) 	& 0.30(11) 	&  0.34(36) \\
						& intensity [arb. units] 		& 2.5		 	& 2.5 		&  2.8(6.7)  \\
						& position [eV]				& 162.24(30) 	& 162.27(23) 	&  162.22(45) \\
		\hline
		red 2p$_{1/2}$		& lorentzian [eV]			& 0.161(65) 	& 0.195(61) 	& 0.179(42)   \\
						& DS asymmetry 			& 0.11(33) 	& 0.16(29) 	&  0.18(16)   \\
						& gaussian [eV] 			& 0.283(67) 	& 0.296(38) 	&  0.345(36) \\
						& intensity [arb. units] 		& 3.3(3.3) 		& 4.6(3.1) 		&  8.3(4.1)  \\
						& position [eV]				& 162.542(80) 	& 162.554(61) 	&  162.555(51)  \\
		\hline
		\pagebreak
		blue 2p$_{3/2}$		& lorentzian [eV]			& 0.085(26) 	& 0.332(72) 	& 0.426   \\
						& DS asymmetry 			& 0 			& 0 			&  0   \\
						& gaussian [eV] 			& 0.62(12) 	& 0.545(24) 	&  0.35 \\
						& intensity [arb. units] 		& 2.3(2.3) 		& 1.5 		&  0.494(35)  \\
						& position [eV]				& 163.27(18) 	& 163.511(37) 	& 163.471(20)  \\
		\hline
		blue 2p$_{1/2}$		& lorentzian [eV]			& 0.150	 	& 0.021(10) 	& 0.5   \\
						& DS asymmetry 			& 0   			& 0.147(79) 	&  0   \\
						& gaussian [eV] 			& 0.645	 	& 0.651(38) 	&  0.5 \\
						& intensity [arb. units] 		& 0.165(48) 	& 4.3(1.1) 		&  0.243(28)  \\
						& position [eV]				& 164.47(24) 	& 164.703(38) 	& 164.654(36) \\
		\hline
	\end{tabular}
\end{table}

\clearpage

\begin{table}[]
	\centering
	\caption{Fitting parameters for V peaks in Fig. 4(d)--(f) of the main text.}
	\label{FittingParametersVpeaks}
	\small
	\begin{tabular}{|l|l|l|l|l|}
		\hline
		peak			& fitting parameter 		& phase~I 		& phase~I$'$	&  phase~II  \\
		\hline
		background 	& slope [arb. units/eV]	& -0.0143(55) 		& -0.0150(51) 	& -0.012(18)   \\ 
					& offset [arb. units] 		& 1.87(19)  		& 1.99(18)  	&  1.62(62)  \\ 
					& Shirley parameter 		& 0 				& 0 			&  0 \\ 
		\hline
		
		pink			& lorentzian [eV]		& 0.036(10) 		& 0.044(10) 	&  0.035(10)  \\
					& DS asymmetry 		& 0.133(24) 		& 0.154(45)  	&  0.216(92)  \\
					& gaussian [eV] 		& 0.851(11) 		& 0.881(14) 	&  0.869(23)  \\
					& intensity [arb. units] 	& 8.42(63) 		& 8.7(1.0) 		&   9.7(2.4) \\
					& position [eV]			& 37.241(10) 		& 37.211(18) 	&  37.191(30)  \\
		\hline
		
		purple 		& lorentzian [eV]		& 0.303(29) 		& 0.201(26) 	&  0.39(16)  \\
					& DS asymmetry 		& 0.13(13) 		& 0.15(29)  	& 0.22(27)   \\
					& gaussian [eV] 		& 2.095(72) 		&  2.13(12) 	&  1.67(24)  \\
		 			& intensity [arb. units] 	& 3.15(34) 		& 4.4(1.6) 		&  1.54(50)  \\
					& position [eV]			& 38.336(80) 		& 38.17(25) 	&  37.88(25)  \\
		\hline
		
		grey 			& lorentzian [eV]		& 0.460(59) 		& 0.162(19) 	& 0.371(82)   \\
					& DS asymmetry 		& 0.1330(49) 		& 0.15(16) 	&  0.22(18)  \\
					& gaussian [eV] 		& 3.27(44) 		& 3.42(43) 	&   3.42(60) \\
					& intensity [arb. units] 	& 1.56(69) 		& 4.0(1.8) 		&  2.2(1.0)  \\
					& position [eV]			& 40.04(44) 		& 39.88(67) 	&  39.15(27)  \\
		\hline
	\end{tabular}
\end{table}

\clearpage

\begin{table}[]
	\centering
	\caption{Phase~II:  atomic positions used for the XPD simulation presented in Fig. 5(m)--(p) of the main text.  (Rectangular unit cell, a~=~3.25~{\AA}, b~=~9.30~{\AA}.)}
	\label{PhaseIIAtomicPositions}
	\small
	\begin{tabular}{|l|l|lll|lll|}
		\hline
		atom & label & \multicolumn{3}{|l|}{absolute coordinates ({\AA})}  \\
		 &  & x & y & z \\ \hline
		 V & V1 & 0.00 & 0.00 & 0.00 \\ \hline
		 V & V2 & 1.63 & 7.46 & 0.00 \\ \hline
		 V & V3 & 1.63 & 2.81 & 0.00 \\ \hline
		 V & V4 & 0.00 & 4.64 & 0.00 \\ \hline
		 S & S1 &  0.00 & 8.05 & -1.47 \\ \hline
		 S & S2 & 1.63 & 1.28 & -1.47 \\ \hline
		 S & S3 & 0.00 & 3.40 & -1.47 \\ \hline
		 S & S4 & 1.63 & 5.93 & -1.47 \\ \hline
		 S & S5 &  0.00 & 6.32 & 1.32\\ \hline
		 S & S6 & 0.00 & 1.87 & 1.47 \\ \hline
	\end{tabular}
\end{table}

\clearpage

%%%

\section*{References}

\begin{thebibliography}{12}

\bibitem{Chhowalla:2013}
Manish Chhowalla, Hyeon~Suk Shin, Goki Eda, Lain-Jong Li, Kian~Ping Loh, and
  Hua Zhang.
\newblock The chemistry of two-dimensional layered transition metal
  dichalcogenide nanosheets.
\newblock {\em Nature Chemistry}, 5(4):263--275, 2013.

\bibitem{Eda:2012}
Goki Eda, Takeshi Fujita, Hisato Yamaguchi, Damien Voiry, Mingwei Chen, and
  Manish Chhowalla.
\newblock Coherent Atomic and Electronic Heterostructures of Single-Layer {MoS}$_2$.
\newblock {\em ACS Nano}, 6(8):7311--7317, 2012.

\bibitem{Brown:1966}
Bruce~E. Brown.
\newblock The Crystal Structures of {WTe}$_2$ and High-Temperature {MoTe}$_2$.
\newblock {\em Acta Crystallographica}, 20:268--274, 1966.

\bibitem{Qin:1991}
X.~R. Qin, D.~Yang, R.~F. Frindt, and J.~C. Irwin.
\newblock Real-space imaging of single-layer {MoS}$_2$ by scanning tunneling
  microscopy.
\newblock {\em Physical Review B}, 44:3490(R)--3493, 1991.

\bibitem{Hewston:1984}
T.~A. Hewston and B.~L. Chamberland.
\newblock {V}$_2${S}$_3$: Structure and Thermal Stability.
\newblock {\em Materials Research Bulletin}, 19(4):423 -- 428, 1984.

\bibitem{Moutaabbid:2016}
Hicham Moutaabbid, Yann Le~Godec, Dario Taverna, Beno{\^i}'t Baptiste, Yannick
  Klein, Genevi{\`e}ve Loupias, and Andrea Gauzzi.
\newblock High-Pressure Control of Vanadium Self-Intercalation and Enhanced
  Metallic Properties in {1T}-{V}$_{1+x}${S}$_2$ Single Crystals.
\newblock {\em Inorganic Chemistry}, 55(13):6481--6486, 2016.

\bibitem{JELLINEK:1974}
A.~B. de~Vries and F.~Jellinek.
\newblock Structural Study of Vanadium Sulfides.
\newblock {\em Revue de Chimie min{\'e}rale}, 11(5):624--636, 1974.

\bibitem{Bensch:1993str}
Wolfgang Bensch and J{\"u}rgen Koy.
\newblock {Structure of Hexagonal V$_3$S$_4$ Determined at Three
  Different Temperatures}.
\newblock {\em Acta Crystallographica}, C49(6):1133--1135, 1993.

\bibitem{Wyckoff:1963}
R.~W.~G. Wyckoff.
\newblock {\em {Crystal Structures 1}, 2nd ed.}.
\newblock Interscience Publishers (New York), 85--237, 1963.

\bibitem{Groenvold:1969}
Fredrik Gr{\o}nvold, Haakon Haraldsen, Bj{\o}rn Pedersen, and Tor Tufte
\newblock X-ray and Magnetic Study of Vanadium Sulfides in the Range {V}$_5${S}$_4$
  to {V}$_5${S}$_8$.
\newblock {\em Revue de Chimie min{\'e}rale}, 6:215--240, 1969.

\bibitem{Doniach:1970}
S.~Doniach and M.~\v{S}unji\'{c}.
\newblock Many-electron singularity in x-ray photoemission and x-ray line
  spectra from metals.
\newblock {\em Journal of Physics C:  Solid State Physics}, 3(2):285--291, 1970.

\bibitem{Janos:2006}
J{\'a}nos~V\'{e}gh.
\newblock The Shirley background revised.
\newblock {\em Journal of Electron Spectroscopy and Related Phenomena}, 151:159--164, 2006.

\end{thebibliography}

%\bibliographystyle{unsrt}
%\bibliography{../VS2_3_ph}

\end{document} 

==> anc/jmol_phaseII_SuppMat.txt <==
406

V	0	0	0
S	0	1.876	1.47
S	-5.7568e-05	-2.974955809	1.32
V	-1.624923725	-1.836430619	0
V	1.625076275	-1.836430619	0
S	-3.25	1.876	1.47
S	3.25	1.876	1.47
V	-1.625	2.8134	0
V	1.625	2.8134	0
V	-3.25	0	0
V	3.25	0	0
S	3.249942432	-2.974955809	1.32
S	-3.250057568	-2.974955809	1.32
S	7.6275e-05	-1.243830619	-1.47
S	-1.625	1.281	-1.47
S	1.625	1.281	-1.47
V	-7.6275e-05	4.649830619	0
V	7.6275e-05	-4.649830619	0
S	0	6.325	1.32
S	0	3.406	-1.47
V	-4.874923725	-1.836430619	0
V	4.875076275	-1.836430619	0
S	-3.249923725	-1.243830619	-1.47
S	3.250076275	-1.243830619	-1.47
S	-6.5	1.876	1.47
S	6.5	1.876	1.47
S	-1.624923725	-3.368830619	-1.47
S	1.625076275	-3.368830619	-1.47
V	-4.875	2.8134	0
V	4.875	2.8134	0
V	-3.249923725	-4.649830619	0
V	3.249923725	4.649830619	0
V	-3.250076275	4.649830619	0
V	3.250076275	-4.649830619	0
S	-3.25	6.325	1.32
S	3.25	6.325	1.32
S	6.499942432	-2.974955809	1.32
S	-6.500057568	-2.974955809	1.32
S	-5.7568e-05	-7.423955809	1.47
S	-3.25	3.406	-1.47
S	3.25	3.406	-1.47
V	-6.5	0	0
V	6.5	0	0
V	-1.624847449	-6.486261238	0
V	1.625152551	-6.486261238	0
S	-4.875	1.281	-1.47
S	4.875	1.281	-1.47
S	3.249942432	-7.423955809	1.47
S	-3.250057568	-7.423955809	1.47
S	0.000152551	-5.893661238	-1.47
S	-4.874923725	-3.368830619	-1.47
S	4.875076275	-3.368830619	-1.47
V	1.624923725	7.463230619	0
V	-1.625076275	7.463230619	0
S	1.624923725	5.930830619	-1.47
S	-1.625076275	5.930830619	-1.47
S	-6.5	6.325	1.32
S	6.5	6.325	1.32
V	-6.499923725	-4.649830619	0
V	6.499923725	4.649830619	0
V	-6.500076275	4.649830619	0
V	6.500076275	-4.649830619	0
V	-4.874847449	-6.486261238	0
V	4.875152551	-6.486261238	0
S	-6.499923725	-1.243830619	-1.47
S	6.500076275	-1.243830619	-1.47
V	-8.124923725	-1.836430619	0
V	8.125076275	-1.836430619	0
S	-3.249847449	-5.893661238	-1.47
S	3.250152551	-5.893661238	-1.47
S	6.499942432	-7.423955809	1.47
S	-6.500057568	-7.423955809	1.47
S	-9.75	1.876	1.47
S	9.75	1.876	1.47
V	-8.125	2.8134	0
V	8.125	2.8134	0
V	4.874923725	7.463230619	0
V	-4.875076275	7.463230619	0
S	-6.5	3.406	-1.47
S	6.5	3.406	-1.47
S	9.749942431999999	-2.974955809	1.32
S	-9.750057568000001	-2.974955809	1.32
S	4.874923725	5.930830619	-1.47
S	-4.875076275	5.930830619	-1.47
V	-0.000152551	9.299661238000001	0
V	0.000152551	-9.299661238000001	0
S	-7.6275e-05	8.055830619	-1.47
V	-9.75	0	0
V	9.75	0	0
S	-1.624847449	-8.018661238	-1.47
S	1.625152551	-8.018661238	-1.47
S	5.7568e-05	11.175955809	1.47
S	-8.125	1.281	-1.47
S	8.125	1.281	-1.47
V	3.249847449	9.299661238000001	0
V	-3.249847449	-9.299661238000001	0
V	-3.250152551	9.299661238000001	0
V	3.250152551	-9.299661238000001	0
S	-3.249942432	11.175955809	1.47
S	3.250057568	11.175955809	1.47
S	3.249923725	8.055830619	-1.47
S	-3.250076275	8.055830619	-1.47
S	-6.499847449	-5.893661238	-1.47
S	6.500152551	-5.893661238	-1.47
S	-9.75	6.325	1.32
S	9.75	6.325	1.32
S	-8.124923725	-3.368830619	-1.47
S	8.125076275	-3.368830619	-1.47
V	-8.124847449000001	-6.486261238	0
V	8.125152550999999	-6.486261238	0
V	-9.749923725	-4.649830619	0
V	9.749923725	4.649830619	0
V	-9.750076275	4.649830619	0
V	9.750076275	-4.649830619	0
S	9.749942431999999	-7.423955809	1.47
S	-9.750057568000001	-7.423955809	1.47
S	-4.874847449	-8.018661238	-1.47
S	4.875152551	-8.018661238	-1.47
S	-0.000115137	-12.274911618	1.32
V	8.124923725	7.463230619	0
V	-8.125076275	7.463230619	0
V	-1.624771174	-11.136091857	0
V	1.625228826	-11.136091857	0
V	-6.499847449	-9.299661238000001	0
V	6.499847449	9.299661238000001	0
V	-6.500152551	9.299661238000001	0
V	6.500152551	-9.299661238000001	0
S	-9.749923725	-1.243830619	-1.47
S	9.750076275	-1.243830619	-1.47
S	3.249884863	-12.274911618	1.32
S	-3.250115137	-12.274911618	1.32
V	-11.374923725	-1.836430619	0
V	11.375076275	-1.836430619	0
S	-6.499942432	11.175955809	1.47
S	6.500057568	11.175955809	1.47
S	8.124923725	5.930830619	-1.47
S	-8.125076275	5.930830619	-1.47
V	-11.375	2.8134	0
V	11.375	2.8134	0
S	-13	1.876	1.47
S	13	1.876	1.47
S	-9.75	3.406	-1.47
S	9.75	3.406	-1.47
S	6.499923725	8.055830619	-1.47
S	-6.500076275	8.055830619	-1.47
S	12.999942432	-2.974955809	1.32
S	-13.000057568	-2.974955809	1.32
S	0.000228826	-10.543491857	-1.47
V	-4.874771174	-11.136091857	0
V	4.875228826	-11.136091857	0
V	1.624847449	12.113061238	0
V	-1.625152551	12.113061238	0
S	1.624847449	10.580661238	-1.47
S	-1.625152551	10.580661238	-1.47
S	-3.249771174	-10.543491857	-1.47
S	3.250228826	-10.543491857	-1.47
S	6.499884863	-12.274911618	1.32
S	-6.500115137	-12.274911618	1.32
S	-9.749847449000001	-5.893661238	-1.47
S	9.750152550999999	-5.893661238	-1.47
S	-8.124847449000001	-8.018661238	-1.47
S	8.125152550999999	-8.018661238	-1.47
V	-13	0	0
V	13	0	0
S	-11.375	1.281	-1.47
S	11.375	1.281	-1.47
V	4.874847449	12.113061238	0
V	-4.875152551	12.113061238	0
V	-11.374847449	-6.486261238	0
V	11.375152551	-6.486261238	0
S	-13	6.325	1.32
S	13	6.325	1.32
S	4.874847449	10.580661238	-1.47
S	-4.875152551	10.580661238	-1.47
S	-11.374923725	-3.368830619	-1.47
S	11.375076275	-3.368830619	-1.47
S	-9.749942431999999	11.175955809	1.47
S	9.750057568000001	11.175955809	1.47
V	-9.749847449000001	-9.299661238000001	0
V	9.749847449000001	9.299661238000001	0
V	-9.750152550999999	9.299661238000001	0
V	9.750152550999999	-9.299661238000001	0
S	12.999942432	-7.423955809	1.47
S	-13.000057568	-7.423955809	1.47
V	11.374923725	7.463230619	0
V	-11.375076275	7.463230619	0
V	-8.124771173999999	-11.136091857	0
V	8.125228826000001	-11.136091857	0
V	-12.999923725	-4.649830619	0
V	12.999923725	4.649830619	0
V	-13.000076275	4.649830619	0
V	13.000076275	-4.649830619	0
S	-6.499771174	-10.543491857	-1.47
S	6.500228826	-10.543491857	-1.47
V	-0.000228826	13.949491857	0
V	0.000228826	-13.949491857	0
S	9.749923725	8.055830619	-1.47
S	-9.750076275	8.055830619	-1.47
S	-0.000152551	12.705661238	-1.47
V	3.249771174	13.949491857	0
V	-3.249771174	-13.949491857	0
V	-3.250228826	13.949491857	0
V	3.250228826	-13.949491857	0
S	-1.624771174	-12.668491857	-1.47
S	1.625228826	-12.668491857	-1.47
S	5.7568e-05	15.624955809	1.32
S	11.374923725	5.930830619	-1.47
S	-11.375076275	5.930830619	-1.47
S	9.749884863	-12.274911618	1.32
S	-9.750115137	-12.274911618	1.32
V	8.124847449000001	12.113061238	0
V	-8.125152550999999	12.113061238	0
S	-12.999923725	-1.243830619	-1.47
S	13.000076275	-1.243830619	-1.47
S	3.249847449	12.705661238	-1.47
S	-3.250152551	12.705661238	-1.47
S	-3.249942432	15.624955809	1.32
S	3.250057568	15.624955809	1.32
V	-14.624923725	-1.836430619	0
V	14.625076275	-1.836430619	0
S	8.124847449000001	10.580661238	-1.47
S	-8.125152550999999	10.580661238	-1.47
V	-14.625	2.8134	0
V	14.625	2.8134	0
S	-16.25	1.876	1.47
S	16.25	1.876	1.47
S	-13	3.406	-1.47
S	13	3.406	-1.47
S	-4.874771174	-12.668491857	-1.47
S	4.875228826	-12.668491857	-1.47
S	16.249942432	-2.974955809	1.32
S	-16.250057568	-2.974955809	1.32
S	-0.000115137	-16.723911618	1.47
V	6.499771174	13.949491857	0
V	-6.499771174	-13.949491857	0
V	-6.500228826	13.949491857	0
V	6.500228826	-13.949491857	0
S	-11.374847449	-8.018661238	-1.47
S	11.375152551	-8.018661238	-1.47
S	3.249884863	-16.723911618	1.47
S	-3.250115137	-16.723911618	1.47
S	-6.499942432	15.624955809	1.32
S	6.500057568	15.624955809	1.32
S	-12.999942432	11.175955809	1.47
S	13.000057568	11.175955809	1.47
S	6.499847449	12.705661238	-1.47
S	-6.500152551	12.705661238	-1.47
S	-12.999847449	-5.893661238	-1.47
S	13.000152551	-5.893661238	-1.47
V	-1.624694898	-15.785922476	0
V	1.625305102	-15.785922476	0
S	-9.749771173999999	-10.543491857	-1.47
S	9.750228826000001	-10.543491857	-1.47
V	-11.374771174	-11.136091857	0
V	11.375228826	-11.136091857	0
V	-12.999847449	-9.299661238000001	0
V	12.999847449	9.299661238000001	0
V	-13.000152551	9.299661238000001	0
V	13.000152551	-9.299661238000001	0
V	-14.624847449	-6.486261238	0
V	14.625152551	-6.486261238	0
S	-16.25	6.325	1.32
S	16.25	6.325	1.32
S	-14.625	1.281	-1.47
S	14.625	1.281	-1.47
V	-16.25	0	0
V	16.25	0	0
V	14.624923725	7.463230619	0
V	-14.625076275	7.463230619	0
S	16.249942432	-7.423955809	1.47
S	-16.250057568	-7.423955809	1.47
V	-4.874694898	-15.785922476	0
V	4.875305102	-15.785922476	0
S	6.499884863	-16.723911618	1.47
S	-6.500115137	-16.723911618	1.47
S	-14.624923725	-3.368830619	-1.47
S	14.625076275	-3.368830619	-1.47
S	-8.124771173999999	-12.668491857	-1.47
S	8.125228826000001	-12.668491857	-1.47
S	12.999884863	-12.274911618	1.32
S	-13.000115137	-12.274911618	1.32
V	11.374847449	12.113061238	0
V	-11.375152551	12.113061238	0
S	0.000305102	-15.193322476	-1.47
S	12.999923725	8.055830619	-1.47
S	-13.000076275	8.055830619	-1.47
V	1.624771174	16.762891857	0
V	-1.625228826	16.762891857	0
S	1.624771174	15.230491857	-1.47
S	-1.625228826	15.230491857	-1.47
V	-16.249923725	-4.649830619	0
V	16.249923725	4.649830619	0
V	-16.250076275	4.649830619	0
V	16.250076275	-4.649830619	0
V	-9.749771173999999	-13.949491857	0
V	9.749771173999999	13.949491857	0
V	-9.750228826000001	13.949491857	0
V	9.750228826000001	-13.949491857	0
S	11.374847449	10.580661238	-1.47
S	-11.375152551	10.580661238	-1.47
S	-3.249694898	-15.193322476	-1.47
S	3.250305102	-15.193322476	-1.47
S	-9.749942431999999	15.624955809	1.32
S	9.750057568000001	15.624955809	1.32
S	14.624923725	5.930830619	-1.47
S	-14.625076275	5.930830619	-1.47
V	4.874771174	16.762891857	0
V	-4.875228826	16.762891857	0
S	-19.5	1.876	1.47
S	-16.249942432	11.175955809	1.47
S	-19.500057568	-7.423955809	1.47
S	-3.249884863	20.475911618	1.47
S	-13.000115137	-16.723911618	1.47
S	0.000115137	20.475911618	1.47
S	-9.750115137	-16.723911618	1.47
S	3.250115137	20.475911618	1.47
S	16.250057568	11.175955809	1.47
S	9.749884863	-16.723911618	1.47
S	12.999884863	-16.723911618	1.47
S	19.5	1.876	1.47
S	19.499942432	-7.423955809	1.47
S	-19.5	6.325	1.32
S	-19.500057568	-2.974955809	1.32
S	-12.999942432	15.624955809	1.32
S	-16.250115137	-12.274911618	1.32
S	13.000057568	15.624955809	1.32
S	19.5	6.325	1.32
S	16.249884863	-12.274911618	1.32
S	19.499942432	-2.974955809	1.32
V	-16.250152551	9.299661238000001	0
V	-13.000228826	13.949491857	0
V	-19.5	0	0
V	-6.500305102	18.599322476	0
V	-3.250305102	18.599322476	0
V	-0.000305102	18.599322476	0
V	-16.249847449	-9.299661238000001	0
V	3.249694898	18.599322476	0
V	6.499694898	18.599322476	0
V	-12.999771174	-13.949491857	0
V	12.999771174	13.949491857	0
V	-6.499694898	-18.599322476	0
V	-3.249694898	-18.599322476	0
V	16.249847449	9.299661238000001	0
V	0.000305102	-18.599322476	0
V	3.250305102	-18.599322476	0
V	6.500305102	-18.599322476	0
V	19.5	0	0
V	13.000228826	-13.949491857	0
V	16.250152551	-9.299661238000001	0
V	-17.875076275	7.463230619	0
V	-14.625152551	12.113061238	0
V	-17.875	2.8134	0
V	-8.125228826000001	16.762891857	0
V	-17.874923725	-1.836430619	0
V	-17.874847449	-6.486261238	0
V	-14.624771174	-11.136091857	0
V	8.124771173999999	16.762891857	0
V	-11.374694898	-15.785922476	0
V	-8.124694898	-15.785922476	0
V	14.624847449	12.113061238	0
V	17.874923725	7.463230619	0
V	17.875	2.8134	0
V	8.125305102	-15.785922476	0
V	17.875076275	-1.836430619	0
V	11.375305102	-15.785922476	0
V	14.625228826	-11.136091857	0
V	17.875152551	-6.486261238	0
S	-16.250076275	8.055830619	-1.47
S	-13.000152551	12.705661238	-1.47
S	-16.25	3.406	-1.47
S	-9.750152550999999	12.705661238	-1.47
S	-16.249923725	-1.243830619	-1.47
S	-3.250228826	17.355491857	-1.47
S	-16.249847449	-5.893661238	-1.47
S	-0.000228826	17.355491857	-1.47
S	3.249771174	17.355491857	-1.47
S	-12.999771174	-10.543491857	-1.47
S	-9.749694898	-15.193322476	-1.47
S	9.749847449000001	12.705661238	-1.47
S	-6.499694898	-15.193322476	-1.47
S	12.999847449	12.705661238	-1.47
S	16.249923725	8.055830619	-1.47
S	16.25	3.406	-1.47
S	6.500305102	-15.193322476	-1.47
S	16.250076275	-1.243830619	-1.47
S	9.750305102	-15.193322476	-1.47
S	13.000228826	-10.543491857	-1.47
S	16.250152551	-5.893661238	-1.47
S	-14.625152551	10.580661238	-1.47
S	-17.875	1.281	-1.47
S	-8.125228826000001	15.230491857	-1.47
S	-17.874923725	-3.368830619	-1.47
S	-4.875228826	15.230491857	-1.47
S	-14.624847449	-8.018661238	-1.47
S	4.874771174	15.230491857	-1.47
S	-11.374771174	-12.668491857	-1.47
S	8.124771173999999	15.230491857	-1.47
S	-4.874694898	-17.318322476	-1.47
S	14.624847449	10.580661238	-1.47
S	-1.624694898	-17.318322476	-1.47
S	1.625305102	-17.318322476	-1.47
S	4.875305102	-17.318322476	-1.47
S	17.875	1.281	-1.47
S	11.375228826	-12.668491857	-1.47
S	14.625152551	-8.018661238	-1.47
S	17.875076275	-3.368830619	-1.47

